Constructing Semantics-Aware Adversarial Examples with a Probabilistic Perspective

We propose a probabilistic perspective on adversarial examples, allowing us to embed subjective understanding of semantics as a distribution into the process of generating adversarial examples, in a principled manner. Despite significant pixel-level modifications compared to traditional adversarial attacks, our method preserves the overall semantics of the image, making the changes difficult for humans to detect. This extensive pixel-level modification enhances our method's ability to deceive classifiers designed to defend against adversarial attacks. Our empirical findings indicate that the proposed methods achieve higher success rates in circumventing adversarial defense mechanisms, while remaining difficult for human observers to detect.

==> imgs/convert.sh <==
#!/bin/bash

# Find all .eps files in the current directory and its subdirectories
find . -type f -name "*.eps" -print0 | while IFS= read -r -d $'\0' file; do
    # Use epstopdf to convert the .eps file to .pdf
    epstopdf "$file"
    
    # Check if the PDF was successfully created
    if [ $? -eq 0 ]; then
        # Delete the original .eps file
        rm "$file"
    else
        echo "Conversion failed for $file, not deleting."
    fi
done



==> imgs/diffusion/convert.sh <==
#!/bin/bash

# Find all .eps files in the current directory and its subdirectories
find . -type f -name "*.eps" -print0 | while IFS= read -r -d $'\0' file; do
    # Use epstopdf to convert the .eps file to .pdf
    epstopdf "$file"
    
    # Check if the PDF was successfully created
    if [ $? -eq 0 ]; then
        # Delete the original .eps file
        rm "$file"
    else
        echo "Conversion failed for $file, not deleting."
    fi
done



==> imgs/qual/convert.sh <==
#!/bin/bash

# Find all .eps files in the current directory and its subdirectories
find . -type f -name "*.eps" -print0 | while IFS= read -r -d $'\0' file; do
    # Use epstopdf to convert the .eps file to .pdf
    epstopdf "$file"
    
    # Check if the PDF was successfully created
    if [ $? -eq 0 ]; then
        # Delete the original .eps file
        rm "$file"
    else
        echo "Conversion failed for $file, not deleting."
    fi
done


